Asymptotic dimensioning of stochastic service systems

Stochastic service systems describe situations in which customers compete for service from scarce resources. Think of check-in lines at airports, waiting rooms in hospitals or queues in supermarkets, where the scarce resource is human manpower. Next to these traditional settings, resource sharing is also important in large-scale service systems such as the internet, wireless networks and cloud computing facilities. In these virtual environments, geographical conditions do not restrict the system size, paving the way for the emergence of large-scale resource sharing networks. This thesis investigates how to design large-scale systems in order to achieve the dual goal of operational efficiency and quality-of-service, by which we mean that the system is highly occupied and hence efficiently utilizes the expensive resources, while at the same time, the level of service, experienced by customers, remains high.

==> Chapter_5/tikz/sample_paths/scrap_sample_paths.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     14772,        562]
NotebookOptionsPosition[     14165,        536]
NotebookOutlinePosition[     14507,        551]
CellTagsIndexPosition[     14464,        548]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6766256998878345`*^9, 3.676625709977175*^9}}],

Cell[BoxData["\<\"E:\\\\Documents\\\\Research\\\\ED Retrial\\\\Tex \
files\\\\03072016\\\\tikz\\\\sample_paths\"\>"], "Output",
 CellChangeTimes->{3.6766257105879555`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"all", " ", "=", 
   RowBox[{"Import", "[", "\"\<R5_All.csv\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6766257139884396`*^9, 3.6766257630068955`*^9}, {
   3.676625835385293*^9, 3.6766258458849816`*^9}, {3.676625999482934*^9, 
   3.6766260302456293`*^9}, {3.676626845722061*^9, 3.6766268492303686`*^9}, {
   3.6766274566485405`*^9, 3.6766274570078936`*^9}, 3.6766290599974365`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ReduceSamplePathList", "[", " ", 
   RowBox[{"sp_", ",", " ", "timestep_"}], " ", "]"}], ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"out", " ", "=", " ", 
       RowBox[{"{", "}"}]}], ",", 
      RowBox[{"t", " ", "=", " ", "0"}], ",", " ", "i"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", " ", 
      RowBox[{
       RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
       RowBox[{"i", " ", "\[LessEqual]", " ", 
        RowBox[{"Length", "[", "sp", "]"}]}], ",", " ", 
       RowBox[{"i", "++"}], " ", ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"sp", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}], " ", "\[GreaterEqual]", 
           " ", "t"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"out", " ", "=", " ", 
            RowBox[{"Append", "[", " ", 
             RowBox[{"out", ",", " ", 
              RowBox[{"sp", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], " ", "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"t", " ", "+=", " ", "timestep"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
     ";", "\[IndentingNewLine]", "out"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.6766260674692492`*^9, 3.6766262026328287`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"7", "/", "6"}], "*", "420"}], " ", "//", "N"}]], "Input",
 CellChangeTimes->{{3.6766273183143916`*^9, 3.6766273242265253`*^9}, {
  3.6766274647997313`*^9, 3.6766274650028114`*^9}}],

Cell[BoxData["490.`"], "Output",
 CellChangeTimes->{{3.6766273201737995`*^9, 3.6766273248046675`*^9}, 
   3.6766274655809345`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ReduceSamplePathList", "[", 
    RowBox[{"all", ",", "0.5"}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"All", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}]}], "]"}], "]"}], " ", "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.676625748804007*^9, 3.676625749123088*^9}, {
  3.6766262065120707`*^9, 3.676626216866894*^9}, {3.6766263094469976`*^9, 
  3.676626348523988*^9}, {3.676626475328373*^9, 3.6766265187828245`*^9}, {
  3.676626893713135*^9, 3.6766269245857606`*^9}, {3.676627513037567*^9, 
  3.676627528821849*^9}, {3.6766290848066664`*^9, 3.676629120294837*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"0.214`", "20"},
    {"0.657`", "19"},
    {"1.021`", "20"},
    {"1.546`", "20"},
    {"2.035`", "20"},
    {"2.504`", "19"},
    {"3.01`", "19"},
    {"3.696`", "19"},
    {"4.061`", "19"},
    {"4.589`", "22"},
    {"5.265`", "23"},
    {"5.528`", "23"},
    {"6.06`", "23"},
    {"6.942`", "22"},
    {"7.203`", "22"},
    {"7.54`", "21"},
    {"8.06`", "22"},
    {"8.504`", "21"},
    {"9.029`", "21"},
    {"9.614`", "21"},
    {"10.02`", "20"},
    {"10.502`", "18"},
    {"11.003`", "19"},
    {"11.551`", "19"},
    {"12.154`", "18"},
    {"12.63`", "18"},
    {"13.022`", "19"},
    {"13.505`", "22"},
    {"14.122`", "20"},
    {"14.536`", "20"},
    {"15.148`", "20"},
    {"15.596`", "21"},
    {"16.053`", "22"},
    {"16.5`", "22"},
    {"17.006`", "21"},
    {"17.787`", "22"},
    {"18.129`", "22"},
    {"18.706`", "21"},
    {"19.047`", "21"},
    {"19.639`", "20"},
    {"20.085`", "22"},
    {"20.649`", "22"},
    {"21.012`", "22"},
    {"21.536`", "22"},
    {"22.005`", "21"},
    {"22.567`", "20"},
    {"23.113`", "21"},
    {"23.584`", "22"},
    {"24.291`", "23"},
    {"24.564`", "22"},
    {"25.118`", "23"},
    {"25.506`", "24"},
    {"26.203`", "23"},
    {"26.606`", "23"},
    {"27.201`", "22"},
    {"27.632`", "23"},
    {"28.062`", "23"},
    {"28.542`", "23"},
    {"29.011`", "22"},
    {"29.609`", "22"},
    {"30.043`", "22"},
    {"30.572`", "22"},
    {"31.317`", "23"},
    {"31.678`", "23"},
    {"32.072`", "22"},
    {"32.518`", "20"},
    {"33.121`", "17"},
    {"33.652`", "17"},
    {"34.402`", "17"},
    {"34.546`", "17"},
    {"35.105`", "19"},
    {"35.668`", "20"},
    {"36.175`", "20"},
    {"36.62`", "20"},
    {"37.035`", "20"},
    {"37.595`", "20"},
    {"38.051`", "20"},
    {"38.696`", "21"},
    {"39.248`", "20"},
    {"39.543`", "21"},
    {"40.049`", "22"},
    {"40.696`", "22"},
    {"41.004`", "23"},
    {"41.512`", "22"},
    {"42.019`", "22"},
    {"42.682`", "21"},
    {"43.061`", "21"},
    {"43.623`", "22"},
    {"44.236`", "22"},
    {"44.573`", "22"},
    {"45.141`", "22"},
    {"45.624`", "23"},
    {"46.026`", "23"},
    {"46.55`", "23"},
    {"47.267`", "23"},
    {"47.517`", "23"},
    {"48.022`", "23"},
    {"48.697`", "24"},
    {"49.124`", "24"},
    {"49.51`", "23"},
    {"50.022`", "22"},
    {"50.565`", "20"},
    {"51.017`", "20"},
    {"51.579`", "20"},
    {"52.097`", "21"},
    {"52.528`", "21"},
    {"53.058`", "19"},
    {"53.502`", "19"},
    {"54.315`", "19"},
    {"54.613`", "18"},
    {"55.062`", "18"},
    {"55.503`", "19"},
    {"56.153`", "19"},
    {"56.871`", "20"},
    {"57.005`", "21"},
    {"57.623`", "22"},
    {"58.025`", "23"},
    {"58.6`", "20"},
    {"59.008`", "22"},
    {"59.64`", "21"},
    {"60.334`", "23"},
    {"60.505`", "22"},
    {"61.024`", "22"},
    {"61.505`", "22"},
    {"62.042`", "23"},
    {"62.554`", "23"},
    {"63.192`", "24"},
    {"63.59`", "24"},
    {"64.021`", "24"},
    {"64.614`", "24"},
    {"65.048`", "24"},
    {"65.602`", "24"},
    {"66.05`", "23"},
    {"66.582`", "22"},
    {"67.03`", "22"},
    {"67.51`", "23"},
    {"68.117`", "23"},
    {"68.633`", "22"},
    {"69.017`", "22"},
    {"69.65`", "22"},
    {"70.014`", "22"},
    {"70.516`", "22"},
    {"71.284`", "20"},
    {"71.702`", "20"},
    {"72.293`", "20"},
    {"72.707`", "20"},
    {"73.03`", "20"},
    {"73.645`", "18"},
    {"74.244`", "18"},
    {"74.579`", "19"},
    {"75.27`", "19"},
    {"75.715`", "20"},
    {"76.084`", "19"},
    {"76.679`", "18"},
    {"77.162`", "18"},
    {"77.595`", "20"},
    {"78.017`", "21"},
    {"78.574`", "23"},
    {"79.086`", "23"},
    {"79.679`", "23"},
    {"80.076`", "21"},
    {"80.613`", "19"},
    {"81.545`", "19"},
    {"81.545`", "19"},
    {"82.009`", "20"},
    {"82.506`", "19"},
    {"83.002`", "19"},
    {"83.914`", "19"},
    {"84.076`", "19"},
    {"84.61`", "19"},
    {"85.052`", "19"},
    {"85.535`", "20"},
    {"86.129`", "21"},
    {"86.595`", "21"},
    {"87.15`", "21"},
    {"87.512`", "22"},
    {"88.178`", "24"},
    {"88.57`", "24"},
    {"89.008`", "24"},
    {"89.59`", "24"},
    {"90.013`", "24"},
    {"90.504`", "21"},
    {"91.281`", "21"},
    {"91.506`", "21"},
    {"92.226`", "22"},
    {"93.056`", "24"},
    {"93.056`", "24"},
    {"93.597`", "23"},
    {"94.041`", "23"},
    {"95.054`", "24"},
    {"95.054`", "24"},
    {"95.711`", "24"},
    {"96.015`", "24"},
    {"96.572`", "24"},
    {"97.066`", "24"},
    {"97.689`", "24"},
    {"98.003`", "24"},
    {"98.532`", "24"},
    {"99.067`", "24"},
    {"99.55`", "24"},
    {"100.148`", "24"},
    {"100.593`", "24"},
    {"101.024`", "24"},
    {"101.518`", "24"},
    {"102.077`", "24"},
    {"102.694`", "24"},
    {"103.156`", "24"},
    {"103.525`", "24"},
    {"104.048`", "24"},
    {"104.58`", "24"},
    {"105.107`", "24"},
    {"105.601`", "24"},
    {"106.076`", "24"},
    {"106.561`", "24"},
    {"107.06`", "24"},
    {"107.586`", "24"},
    {"108.125`", "24"},
    {"108.529`", "24"},
    {"109.114`", "24"},
    {"109.528`", "23"},
    {"110.126`", "24"},
    {"110.659`", "24"},
    {"111.007`", "24"},
    {"111.538`", "24"},
    {"112.056`", "24"},
    {"112.521`", "24"},
    {"113.032`", "24"},
    {"113.656`", "24"},
    {"114.026`", "24"},
    {"114.619`", "24"},
    {"115.151`", "24"},
    {"115.654`", "24"},
    {"116.063`", "24"},
    {"116.546`", "24"},
    {"117.115`", "24"},
    {"117.552`", "24"},
    {"118.092`", "24"},
    {"118.517`", "24"},
    {"119.291`", "24"},
    {"119.594`", "24"},
    {"120.167`", "24"},
    {"120.507`", "24"},
    {"121.091`", "24"},
    {"121.697`", "24"},
    {"122.177`", "24"},
    {"122.514`", "24"},
    {"123.02`", "24"},
    {"123.679`", "24"},
    {"124.095`", "24"},
    {"124.589`", "23"},
    {"125.001`", "24"},
    {"125.512`", "23"},
    {"126.023`", "23"},
    {"126.51`", "24"},
    {"127.002`", "24"},
    {"127.852`", "24"},
    {"128.021`", "24"},
    {"128.581`", "24"},
    {"129.002`", "24"},
    {"129.534`", "24"},
    {"130.291`", "24"},
    {"130.538`", "24"},
    {"131.035`", "24"},
    {"131.63`", "24"},
    {"132.089`", "24"},
    {"132.573`", "24"},
    {"133.047`", "23"},
    {"133.583`", "23"},
    {"134.017`", "22"},
    {"134.52`", "23"},
    {"135.008`", "24"},
    {"135.887`", "24"},
    {"136.247`", "23"},
    {"136.693`", "22"},
    {"137.167`", "22"},
    {"137.609`", "21"},
    {"138.108`", "19"},
    {"138.508`", "19"},
    {"139.18`", "18"},
    {"139.5`", "18"},
    {"140.129`", "18"},
    {"140.504`", "19"},
    {"141.052`", "21"},
    {"141.58`", "21"},
    {"142.378`", "20"},
    {"142.711`", "20"},
    {"143.005`", "19"},
    {"143.529`", "18"},
    {"144.288`", "18"},
    {"144.545`", "20"},
    {"145.007`", "20"},
    {"145.548`", "22"},
    {"146.004`", "21"},
    {"146.527`", "19"},
    {"147.093`", "20"},
    {"147.585`", "22"},
    {"148.181`", "21"},
    {"148.501`", "21"},
    {"149.073`", "22"},
    {"149.5`", "20"},
    {"150.034`", "21"},
    {"150.535`", "18"},
    {"151.129`", "19"},
    {"151.604`", "18"},
    {"152.231`", "17"},
    {"152.58`", "17"},
    {"153.041`", "18"},
    {"153.512`", "18"},
    {"154.221`", "18"},
    {"154.546`", "17"},
    {"155.004`", "16"},
    {"155.821`", "16"},
    {"156.037`", "14"},
    {"156.567`", "13"},
    {"157.059`", "14"},
    {"157.56`", "14"},
    {"158.145`", "14"},
    {"158.596`", "14"},
    {"159.019`", "14"},
    {"159.592`", "17"},
    {"160.157`", "17"},
    {"160.753`", "16"},
    {"161.019`", "16"},
    {"161.51`", "16"},
    {"162.056`", "16"},
    {"162.633`", "17"},
    {"163.243`", "17"},
    {"163.85`", "16"},
    {"164.107`", "16"},
    {"164.502`", "16"},
    {"165.156`", "15"},
    {"165.726`", "16"},
    {"166.383`", "15"},
    {"166.507`", "15"},
    {"167.315`", "14"},
    {"167.752`", "14"},
    {"168.708`", "14"},
    {"168.708`", "13"},
    {"169.152`", "11"},
    {"169.587`", "12"},
    {"170.039`", "12"},
    {"170.604`", "12"},
    {"171.135`", "12"},
    {"171.66`", "13"},
    {"172.048`", "12"},
    {"172.666`", "14"},
    {"173.099`", "14"},
    {"173.663`", "13"},
    {"174.173`", "11"},
    {"174.924`", "11"},
    {"175.151`", "11"},
    {"175.519`", "11"},
    {"176.014`", "11"},
    {"176.518`", "11"},
    {"177.094`", "12"},
    {"177.817`", "12"},
    {"178.042`", "12"},
    {"178.59`", "13"},
    {"179.132`", "13"},
    {"179.527`", "12"},
    {"180.207`", "15"},
    {"180.703`", "15"},
    {"181.033`", "16"},
    {"181.577`", "16"},
    {"182.116`", "16"},
    {"182.742`", "17"},
    {"183.374`", "17"},
    {"183.729`", "17"},
    {"184.077`", "17"},
    {"184.59`", "16"},
    {"185.079`", "17"},
    {"185.637`", "17"},
    {"186.036`", "19"},
    {"186.594`", "19"},
    {"187.072`", "20"},
    {"187.546`", "21"},
    {"188.11`", "20"},
    {"188.521`", "20"},
    {"189.037`", "19"},
    {"189.573`", "19"},
    {"190.029`", "21"},
    {"190.516`", "22"},
    {"191.015`", "22"},
    {"191.532`", "21"},
    {"192.062`", "22"},
    {"192.556`", "23"},
    {"193.095`", "24"},
    {"193.556`", "24"},
    {"194.047`", "24"},
    {"195.117`", "24"},
    {"195.117`", "24"},
    {"195.512`", "24"},
    {"196.019`", "24"},
    {"196.51`", "23"},
    {"197.173`", "22"},
    {"197.531`", "20"},
    {"198.05`", "19"},
    {"198.571`", "19"},
    {"199.274`", "19"},
    {"199.621`", "20"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.6766257496396394`*^9, 3.676625861675437*^9, 3.6766260350173664`*^9, 
   3.676626217352404*^9, {3.6766263149864397`*^9, 3.67662634868023*^9}, {
   3.6766264791982737`*^9, 3.6766265190953107`*^9}, {3.6766268530351887`*^9, 
   3.676626925132593*^9}, {3.6766274791414843`*^9, 3.676627529431222*^9}, {
   3.6766290630490294`*^9, 3.6766291217167435`*^9}}]
}, Open  ]]
},
WindowSize->{783, 873},
WindowMargins->{{560, Automatic}, {Automatic, 54}},
FrontEndVersion->"10.0 for Microsoft Windows (64-bit) (July 1, 2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 172, 3, 31, "Input"],
Cell[755, 27, 171, 2, 31, "Output"]
}, Open  ]],
Cell[941, 32, 425, 7, 31, "Input"],
Cell[1369, 41, 1508, 38, 192, "Input"],
Cell[CellGroupData[{
Cell[2902, 83, 227, 5, 31, "Input"],
Cell[3132, 90, 130, 2, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3299, 97, 639, 14, 31, "Input"],
Cell[3941, 113, 10208, 420, 6026, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


